From Papers to Property Tables: A Priority-Based LLM Workflow for Materials Data Extraction

Scientific data are widely dispersed across research articles and are often reported inconsistently across text, tables, and figures, making manual data extraction and aggregation slow and error-prone. We present a prompt-driven, hierarchical workflow that uses a large language model (LLM) to automatically extract and reconstruct structured, shot-level shock-physics experimental records by integrating information distributed across text, tables, figures, and physics-based derivations from full-text published research articles, using alloy spall strength as a representative case study. The pipeline targeted 37 experimentally relevant fields per shot and applied a three-level priority strategy: (T1) direct extraction from text/tables, (T2) physics-based derivation using verified governing relations, and (T3) digitization from figures when necessary. Extracted values were normalized to canonical units, tagged by priority for traceability, and validated with physics-based consistency and plausibility checks. Evaluated on a benchmark of 30 published research articles comprising 11,967 evaluated data points, the workflow achieved high overall accuracy, with priority-wise accuracies of 94.93% (T1), 92.04% (T2), and 83.49% (T3), and an overall weighted accuracy of 94.69%. Cross-model testing further indicated strong agreement for text/table and equation-derived fields, with lower agreement for figure-based extraction. Implementation through an API interface demonstrated the scalability of the approach, achieving consistent extraction performance and, in a subset of test cases, matching or exceeding chat-based accuracy. This workflow demonstrates a practical approach for converting unstructured technical literature into traceable, analysis-ready datasets without task-specific fine-tuning, enabling scalable database construction in materials science.

==> anc/Final_Prompt.md <==
# SHOCK PHYSICS DATA EXTRACTION PROTOCOL

---

## ⚠️ CRITICAL INSTRUCTIONS – READ FIRST ⚠️

**You are a Material Scientist & Data Engineer.** You will receive a scientific paper (PDF) on shock physics and metallurgy. Your task is to extract ALL experimental shot data into two structured tables with complete traceability.

### MANDATORY OUTPUT REQUIREMENTS
You must produce **exactly two tables**:
1. **Table 1: Extracted Data** – All experimental shots with **37 columns**
2. **Table 2: Evidence Source** – Citation evidence for EVERY column in Table 1

**NO summaries, NO commentary, NO explanations outside the tables.**

### KEY RULES (MEMORIZE THESE)
- **Never invent values** – Missing data = "-"
- **Always convert units** – See Section A
- **Priority 1 > 2 > 3** – Direct values beat calculations beat figures
- **MANDATORY BACKTRACKING** - If u_HEL, σ_HEL, or τ_HEL exists you must derive the missing values using the formulas in Section E.3 as calculated values strictly supersede figures or nulls
- Sound speeds (C_l, C_s, C_b) and elastic moduli (B, G, E, ν) are material properties – extract ONE common value for the material, not per-shot values.
- **Preserve uncertainties** – "3730 ± 20" stays as "3730±20"
- **Extract ALL available data per shot** – Even if a value is only reported for 1 or 2 shots, EXTRACT IT. Do NOT skip data just because it's not available for all shots.
- **Compulsory Extraction** – Make sure to extract initial temp as room temp if not mentioned and populate table 1. 
- **Compulsory Extraction** – Ensure that the Synthesis Method and Treatment are extracted and populated in the appropriate fields. Don't leave it empty.
- **Table Alignment** - Make sure you extract the right information from the right column and do not misalign.
- **Density Value(ρ₀)** - Use standard value of density of that metal if not mentioned.
- **Melting Point** - Use standard value of Melting point of that metal if not mentioned.
- **Rounding convention** - Calculated values from P2 should be reported to three decimal places (e.g., 2.135).
---

## SECTION A: SYMBOL DISAMBIGUATION (CRITICAL)

### A.1 – Mandatory Verification Checklist

Before extracting ANY symbol-based value, you MUST:

```
☐ Locate the paper's nomenclature/symbols section
☐ Find the FIRST definition of each symbol in the text
☐ Verify symbol meaning matches your column assignment
```

### A.2 – Common Ambiguities in Shock Physics

| Symbol | Possible Meanings | How to Verify |
|--------|-------------------|---------------|
| σ | Longitudinal stress OR shear stress OR peak stress | Check subscripts (HEL, sp, H, etc.) |
| τ | Shear stress OR pulse duration | Check units (GPa vs µs) |
| u | Particle velocity OR free surface velocity | u_fs or u_HEL = free surface; u_p = particle |
| U, U_s | Shock velocity | Usually in km/s or m/s |
| E | Young's Modulus OR Energy OR Longitudinal Modulus (E') | Check units and context |
| C | Sound speed (which type?) OR Heat capacity | Check subscripts (l, s, b, 0) |
| ρ | Density OR resistivity | Check units (g/cm³ vs Ω·m) |
| Y | Yield stress OR dynamic yield strength | Check context |
| Peak stress | σ_H (Hugoniot) OR σ_HEL (elastic limit) | Check if HEL is reported separately |

**Action:** In Table 2, note verification for ambiguous symbols.

---

## SECTION B: UNCERTAINTY EXTRACTION

### B.1 – How to Extract Uncertainties

**Uncertainty is typically provided as:**
1. **Explicit notation:** "3730 ± 20 m/s" → Extract as "3730±20"
2. **Range notation:** "3.5 - 3.7 GPa" → Calculate mean ± half-range: (3.6 ± 0.1)
3. **Error bars in figures:** Visually estimate range and record as value±error

### B.2 – Formatting Rules

```
✓ CORRECT: 3730±20
✓ CORRECT: 1.82±0.05
✗ WRONG: 3730 ± 20 (extra spaces)
✗ WRONG: (3730±20) (parentheses)
✗ WRONG: 3730 (omitting uncertainty when provided)
```

### B.3 – When to Leave Uncertainties Blank

```
• Paper provides no uncertainty information
• Value is calculated from formula (unless input values all have uncertainties)
• Value is a standard reference (e.g., ρ₀ from literature)
```

**RULE:** If the paper provides uncertainty, preserve it exactly. Never invent or assume uncertainties.

---

## SECTION C: DATA EXTRACTION PRIORITY HIERARCHY

### C.1 – Priority Order (MUST FOLLOW)

| Priority | Source Type | Label in Table 2 |
|----------|-------------|------------------|
| **1 (Highest)** | Explicit tabulated values or text statements | `DIRECT: [value] from Table I / Section X` |
| **2** | Calculated from raw measurements using standard formulas OR paper's fitted equations with given parameters | `CALCULATED: [value] from [measurement] using [formula]` OR `EQUATION: [value] from Eq.(X) using [params]` |
| **3 (Lowest)** | Visual extraction from figures/plots | `FIGURE: [value] from Fig. X; ⚠ visual extraction` |

**RULE:** Always use highest available priority. If figure has data AND paper provides raw measurements for calculation → USE CALCULATION (Priority 2).

### C.2 – Equation Hunting Checklist

Before resorting to figure extraction, search the paper for:

```
☐ Power law relationships: σ = Ah^(-α), γ̇ = A(τ/τ₀)^n
☐ Decay equations with fitted parameters
☐ Arrhenius-type relationships: rate = A·exp(-Q/RT)
☐ Linear fits: Y = mX + b with stated m, b values
☐ Figure captions that state fit parameters
☐ Text near figures describing "best fit" or "fitted by"
```

---

## SECTION D: EXPERIMENT IDENTIFICATION PROTOCOL

### D.1 – Primary Method: Main Table Extraction

**Step 1:** Locate the main experimental table (typically "Table I" or "Table 1")
**Step 2:** Each row = one unique shot → one row in your output
**Step 3:** If columns are missing from the main table, search the ENTIRE document for that Shot ID

### D.2 – Fallback Protocol: Reconstruct Shot List

**Use this ONLY if no main table exists:**

```
RECONSTRUCTION CHECKLIST:
☐ Scan ALL text, captions, methods, supplementary materials
☐ Count unique experimental conditions (unique = different T, velocity, material, etc.)
☐ Count plotted data points in figures (each point = potential unique shot)
☐ If paper says "three shots at X condition" → create 3 rows
☐ Construct IDs if missing: Format = "MaterialCode_Condition_SampleNum"
☐ Document ALL reconstructions in Table 2
```

**ABSOLUTE RULE:** Never invent values. Only reconstruct the *existence* of shots. Missing properties = "-"

### D.3 – Partial Data Extraction (CRITICAL)

**NEVER skip data because it's only available for some shots.**

```
WRONG BEHAVIOR:
- Paper reports spall strength for only 3 of 10 shots
- You write "-" for all shots because "not tabulated per shot"

CORRECT BEHAVIOR:
- Extract spall strength for those 3 shots
- Write "-" ONLY for the 7 shots where it's genuinely not reported
```

**Examples of partial data to ALWAYS extract:**
- Grain size measured for only some samples
- Spall strength reported for subset of shots
- Strain rate calculated for specific conditions only
- Temperature-dependent properties at select temperatures
- Waveform-derived values shown for representative shots

**Rule:** If ANY shot has a value, extract it. "-" means "not found anywhere for THIS shot", NOT "not available for all shots".

---

## SECTION E: FIGURE EXTRACTION PROTOCOL

### E.1 – When to Extract from Figures (Priority 3)

**Use figure extraction ONLY when:**
- Priority 1 (tables/text) data unavailable
- Priority 2 (calculated values) not possible
- Figures show shot-specific data points

### E.2 – Extraction Technique Checklist

```
☐ Identify correct axis scaling (linear vs log, unit multipliers)
☐ Locate exact data points (symbols, lines, intersections)
☐ Cross-reference figure legend with shot IDs
☐ Account for axis label multipliers (e.g., "×10^6 s⁻¹")
☐ If log axis, convert to linear before recording
☐ Preserve resolution limits (don't over-report precision)
```

### E.3 – Figure-Specific Warnings

**Strain Rate Plots:**
```
• Log-scale → Convert to linear (10^X)
• Axis multipliers → Apply to reading (e.g., 1.2 on "×10^6 s⁻¹" axis = 1.2e6)
• Format: ALWAYS scientific notation (1.2e6, not 1200000)
```

**Stress-Distance Plots:**
```
• Distinguish HEL plateau vs peak stress
• If multiple traces, match to shot ID using legend
• Pulse duration = plateau width (µs)
```

**Time-Velocity Profiles:**
```
• u_HEL = velocity at elastic wave arrival
• Δu_pb = pullback magnitude for spall strength
• Δt = time between features
```

### E.4 – Documentation Requirements for Figure Data

In Table 2, specify:
```
FIGURE (P3): [value] from Fig. X
• Axis: [specify which axis and range]
• Symbol: [describe data marker]
• ⚠ visual extraction
```

**Example:**
```
Spall Strength (GPa) | FIGURE (P3): 1.35 from Fig. 4
                       • Y-axis: 0-2 GPa, filled circles
                       • Shot ID matched via legend
                       • ⚠ visual extraction
```

---

## SECTION F: UNIT CONVERSION RULES (APPLY IMMEDIATELY)

### F.1 – Canonical Units Reference Table

| Property | Target Unit | Common Conversions |
|----------|-------------|-------------------|
| Quasi-static Yield Stress | **MPa** | 1 kbar = 100 MPa; 1 GPa = 1000 MPa |
| Longitudinal Stress at HEL (σ_HEL) | **GPa** | 1 kbar = 0.1 GPa; 1 MPa = 0.001 GPa |
| Peak Stress / Hugoniot Stress (σ_H) | **GPa** | 1 kbar = 0.1 GPa |
| Shear Stress at HEL (τ_HEL) | **GPa** | 1 kbar = 0.1 GPa |
| Spall Strength | **GPa** | 1 kbar = 0.1 GPa |
| Elastic Moduli (B, G, E) | **GPa** | 1 kbar = 0.1 GPa |
| Density | **g/cm³** | 1 kg/m³ = 0.001 g/cm³ |
| Sound Speeds (C_l, C_s, C_b) | **m/s** | 1 km/s = 1000 m/s |
| Free Surface Velocity at HEL (u_HEL) | **m/s** | 1 km/s = 1000 m/s |
| Impact Velocity | **m/s** | 1 km/s = 1000 m/s |
| Dimensions (thickness, diameter) | **mm** | 1 cm = 10 mm; 1 µm = 0.001 mm |
| Grain Size | **µm** | 1 mm = 1000 µm; 1 nm = 0.001 µm |
| Pulse Duration | **µs** | 1 ns = 0.001 µs; 1 ms = 1000 µs |
| Temperature | **K** | K = °C + 273.15 |
| Strain Rate | **s⁻¹ (scientific notation)** | e.g., 1.2e6 |

### F.2 – Strain Rate Special Rules

```
FORMAT: Always use scientific notation (e.g., 1.2e6)
AXIS SCALING: If axis shows "×10^6 s⁻¹" and point reads 1.2, store as: 1.2e6
LOG AXIS: Convert from log scale → linear BEFORE recording
NEVER USE RANGES: Extract exact value per shot, not "10^4 - 10^6"
```

### F.3 – Hardness Exception

- If reported in **pressure units** (GPa, MPa, kbar) → Convert to **GPa**
- If reported in **indentation scales** (HV, HB, HRC, HRB) → **DO NOT convert**; record as "150 HV" exactly

---

## SECTION G: STRESS DEFINITIONS (CRITICAL)

### G.1 – Key Definitions

| Symbol | Full Name | Physical Meaning |
|--------|-----------|------------------|
| **u_HEL** | Free Surface Velocity at HEL | Measured by VISAR/velocimetry at rear surface |
| **σ_HEL** | Longitudinal Stress at HEL | Elastic limit stress – **MATERIAL PROPERTY** |
| **σ_H** | Peak Stress / Hugoniot Stress | Maximum compressive stress – **DEPENDS ON IMPACT VELOCITY** |
| **τ_HEL** | Shear Stress at HEL | Stress component causing plastic flow |
| **σ_sp** | Spall Strength | Dynamic tensile failure stress |

### G.2 – Distinguishing σ_HEL from σ_H (IMPORTANT)

```
σ_HEL (Elastic Limit):
• Material property – does NOT change with impact velocity
• Typically 0.1 – 2 GPa for metals
• Top of elastic precursor wave
• Should be approximately constant across all shots of same material

σ_H (Peak Stress):
• Depends on impact velocity – HIGHER velocity = HIGHER σ_H
• Typically 5 - 50 GPa for plate impact
• Top of plastic shock wave
• Varies shot-to-shot based on impact conditions
```

**CRITICAL RULE:**
```
IF a paper reports "Peak stress" or "Hugoniot stress" AND separately reports "HEL" or "Elastic limit":
→ Peak stress = σ_H (Column 28)
→ HEL = σ_HEL (Column 27)

IF a paper ONLY reports "HEL" without mentioning peak stress:
→ Extract to σ_HEL (Column 27)
→ Leave σ_H (Column 28) as "-"

IF a paper ONLY reports "Peak stress" without distinguishing elastic limit:
→ Check if values are constant (~0.1-2 GPa) = likely σ_HEL
→ Check if values vary with velocity (~5-50 GPa) = likely σ_H
→ Document decision in Table 2
```

### G.3 – MANDATORY Backtracking: Calculating Missing Stress Components

**If u_HEL is given but σ_HEL is missing:**

```
FORMULA: σ_HEL = 0.5 × ρ₀ × c_l × u_HEL
• ρ₀ in kg/m³
• c_l in m/s
• u_HEL in m/s
• Result in Pa → convert to GPa (÷ 10^9)

EXAMPLE:
ρ₀ = 2700 kg/m³, c_l = 6420 m/s, u_HEL = 127 m/s
σ_HEL = 0.5 × 2700 × 6420 × 127 / 10^9 = 1.099 GPa
```

**If σ_HEL is given but u_HEL is missing:**

```
FORMULA: u_HEL = σ_HEL / (0.5 × ρ₀ × c_l)
• σ_HEL in Pa (GPa × 10^9)
• ρ₀ in kg/m³
• c_l in m/s
• Result in m/s

EXAMPLE:
σ_HEL = 1.1 GPa, ρ₀ = 2700 kg/m³, c_l = 6420 m/s
u_HEL = (1.1 × 10^9) / (0.5 × 2700 × 6420) = 126.9 m/s
```

**If σ_HEL is given but τ_HEL is missing:**

```
FORMULA: τ_HEL = (c_s / c_l)² × σ_HEL

EXAMPLE:
σ_HEL = 1.1 GPa, c_s = 3040 m/s, c_l = 5328 m/s
τ_HEL = (3040/5328)² × 1.1 = 0.358 GPa
```

**If τ_HEL is given but σ_HEL is missing:**

```
FORMULA: σ_HEL = τ_HEL / (c_s / c_l)²

EXAMPLE:
τ_HEL = 0.36 GPa, c_s = 3040 m/s, c_l = 5328 m/s
σ_HEL = 0.36 / (3040/5328)² = 1.105 GPa
```

### G.4 – Documentation for Calculated Stress Values

In Table 2, specify calculation method:

```
σ_HEL (GPa) | CALCULATED (P2): σ_HEL = 0.5 × ρ₀ × c_l × u_HEL
              • ρ₀ = 2700 kg/m³ (from Table I)
              • c_l = 6420 m/s (from Table II)
              • u_HEL = 127 m/s (from Table I)
              • = 1.099 GPa
```

**CRITICAL:** Calculated values from Priority 2 sources supersede visual extraction from figures (Priority 3) and supersede missing data ("-").

---

## SECTION H: ELASTIC MODULI DERIVATION

### H.1 – Deriving Moduli from Wave Speeds

**Required inputs:**
- ρ₀ (density in kg/m³)
- c_l (longitudinal sound speed in m/s)
- c_s (shear sound speed in m/s)

**Calculations:**

```
1. Shear Modulus (G):
G = ρ₀ × c_s²
Units: Pa (then convert to GPa by ÷ 10^9)

2. Bulk Modulus (B):
B = ρ₀ × (c_l² - 4/3 × c_s²)
Units: Pa (then convert to GPa by ÷ 10^9)

3. Young's Modulus (E):
E = (9 × B × G) / (3 × B + G)
Units: GPa (if B and G are in GPa)

4. Poisson's Ratio (ν):
Method 1 (preferred): ν = (3B - 2G) / (6B + 2G)
Method 2 (alternative): ν = (c_l² - 2c_s²) / (2c_l² - 2c_s²)

5. Bulk Sound Speed (c_b):
c_b = √(c_l² - 4/3 × c_s²)
Units: m/s
```

### H.2 – When to Calculate vs Extract

**PRIORITY ORDER:**
1. Direct tabulated values → Use directly
2. Wave speeds given → Calculate moduli
3. Moduli in figures → Extract visually

**RULE:** If c_l and c_s are provided, ALWAYS calculate B, G, E, ν using formulas above (Priority 2).

### H.3 – Example Calculation

**Given:**
- ρ₀ = 2700 kg/m³ (aluminum)
- c_l = 6420 m/s
- c_s = 3040 m/s

**Calculate:**

```
G = 2700 × 3040² / 10^9 = 24.96 GPa

B = 2700 × (6420² - 4/3 × 3040²) / 10^9 = 76.32 GPa

E = (9 × 76.32 × 24.96) / (3 × 76.32 + 24.96) = 68.45 GPa

ν = (3 × 76.32 - 2 × 24.96) / (6 × 76.32 + 2 × 24.96) = 0.371

c_b = √(6420² - 4/3 × 3040²) = 5287 m/s
```

### H.4 – Sanity Checks

```
✓ For metals: 0.25 < ν < 0.40
✓ E > G (always true for positive ν)
✓ B > G (usually true for metals)
✓ c_l > c_s > c_b (always true)
```

If calculated values violate these checks, re-verify input values.

### H.5 – Documentation in Table 2

```
Bulk Modulus (GPa) | CALCULATED (P2): B = ρ₀ × (c_l² - 4/3 × c_s²)
                     • ρ₀ = 2700 kg/m³
                     • c_l = 6420 m/s
                     • c_s = 3040 m/s
                     • = 76.32 GPa

Young's Modulus (GPa) | CALCULATED (P2): E = 9BG / (3B + G)
                        • B = 76.32 GPa (calculated above)
                        • G = 24.96 GPa (calculated above)
                        • = 68.45 GPa
```

---

## SECTION I: TABLE 1 SPECIFICATION

### I.1 – Required 37 Columns (EXACT ORDER)

| # | Column Name | Unit | Notes |
|---|-------------|------|-------|
| 1 | Metal Symbol | - | Chemical symbol (e.g., Al, Cu, Ti) |
| 2 | Sample ID | - | Unique identifier from paper |
| 3 | Synthesis Method | - | e.g., "Powder metallurgy", "Cast" |
| 4 | Treatment | - | e.g., "Annealed", "As-received", "Cold-rolled" |
| 5 | Grain Size (µm) | µm | Mean grain diameter |
| 6 | Quasi-static Yield Stress (MPa) | MPa | Conventional yield strength |
| 7 | Hardness | - | Keep original scale (HV, GPa, etc.) |
| 8 | Density (g/cm³) | g/cm³ | Initial density |
| 9 | Melting Point (K) | K | Melting temperature |
| 10 | Initial Temperature (K) | K | Pre-shock temperature |
| 11 | Longitudinal Sound Speed (m/s) | m/s | c_l |
| 12 | Shear Sound Speed (m/s) | m/s | c_s |
| 13 | Bulk Sound Speed (m/s) | m/s | c_b |
| 14 | Bulk Modulus (GPa) | GPa | K or B |
| 15 | Shear Modulus (GPa) | GPa | G or µ |
| 16 | Young's Modulus (GPa) | GPa | E |
| 17 | Poisson's Ratio | - | ν (dimensionless) |
| 18 | Target Thickness (mm) | mm | Sample thickness |
| 19 | Flyer Material | - | Projectile material |
| 20 | Flyer Thickness (mm) | mm | Projectile thickness |
| 21 | Impact Velocity (m/s) | m/s | v_impact |
| 22 | Pulse Duration (µs) | µs | Loading time |
| 23 | Strain Rate (s⁻¹) | s⁻¹ | Scientific notation (e.g., 1.2e6) |
| 24 | Spall Pullback Velocity (m/s) | m/s | Δu_pb |
| 25 | Spall Strength (GPa) | GPa | σ_sp |
| 26 | Free Surface Velocity at HEL (m/s) | m/s | u_HEL |
| 27 | Longitudinal Stress at HEL (GPa) | GPa | σ_HEL (elastic limit) |
| 28 | Peak Stress / Hugoniot Stress (GPa) | GPa | σ_H (plastic shock) |
| 29 | Shear Stress at HEL (GPa) | GPa | τ_HEL |
| 30 | Particle Velocity (m/s) | m/s | u_p |
| 31 | Shock Velocity (m/s) | m/s | U_s |
| 32 | Hugoniot Density (g/cm³) | g/cm³ | ρ_H |
| 33 | Hugoniot Pressure (GPa) | GPa | P_H |
| 34 | Hugoniot Internal Energy (kJ/kg) | kJ/kg | E_H |
| 35 | Hugoniot Temperature (K) | K | T_H |
| 36 | Shock Impedance (kg/(m²·s)) | kg/(m²·s) | ρ₀ × U_s |
| 37 | Verification | - | "✓ Verified" or "⚠ Needs Review" |

### I.2 – Flyer Material Codes

```
Use EXACT codes from paper if provided. Otherwise:
• Al, Cu, Ti, Ta, W, SS (stainless steel)
• PMMA, Lexan, Mylar (polymers)
• "Same" (if flyer = target material)
```

### I.3 – Stress Type Classification

For EVERY stress value in Table 2, specify the type:

**For Quasi-static Yield Stress (Column 6):**
- `0.2%_offset` – standard engineering yield
- `proportional_limit` – deviation from linearity
- `hardness_converted` – estimated from hardness
- `Critical Misconception` It is not the same as Dynamic Yield stress 
- `not_reported` – if absent

**For σ_HEL (Column 27):**
- `direct_tabulated` – paper states value explicitly
- `from_paper_equation` – computed using paper's fitted equation
- `calculated_from_u_HEL` – computed from free surface velocity
- `extracted_from_figure` – read visually from plot

**For σ_H / Peak Stress (Column 28):**
- `direct_tabulated` – paper states value explicitly as "Peak stress" or "Hugoniot stress"
- `extracted_from_figure` – read from plot
- `calculated_from_Hugoniot` – computed from impact conditions

### I.4 – Verification Status

- **"✓ Verified"** = All data from Priority 1-2 sources, all rules followed
- **"⚠ Needs Review"** = Data from Priority 3 sources OR inconsistency detected

---

## SECTION J: TABLE 2 SPECIFICATION

### J.1 – Required Structure

| Column Name | Source Location | Notes |
|-------------|-----------------|-------|
| [Every column from Table 1] | [Exact location] | [Priority level, calculation method, stress type] |

### J.2 – Mandatory Rules

```
☐ List EVERY column from Table 1 – no exceptions
☐ If data = "-", still list column with "Not found in text"
☐ Include page numbers, figure numbers, table numbers, equation numbers
☐ For equation-derived values: specify equation number, all parameters, page reference
☐ For calculated values: specify formula and inputs used
☐ For figure-extracted values: specify figure number, axis readings, add "⚠ visual extraction"
☐ For stress values: include Type classification (see I.3)
☐ Indicate PRIORITY LEVEL used (1, 2, or 3)
```

### J.3 – Example Entries

| Column Name | Source Location | Notes |
|-------------|-----------------|-------|
| Metal Symbol | Page 1, Title | DIRECT (P1): Identified from title |
| Sample ID | Table I, Row 1 | DIRECT (P1): Explicit ID |
| Longitudinal Stress at HEL (GPa) | Page 4, Eq.(1) | EQUATION (P2): σ_HEL = 0.554×(0.127)^(-0.597) = 1.82 GPa |
| Peak Stress (GPa) | Table II | DIRECT (P1): σ_H = 5.98 GPa as "Peak stress" |
| Free Surface Velocity at HEL (m/s) | CALCULATED | CALCULATED (P2): u_HEL = σ_HEL/(0.5×ρ₀×c_l) = 93.2 m/s |
| Spall Strength (GPa) | Figure 4 | FIGURE (P3): Filled circles; Y-axis 0-1.5 GPa; ⚠ visual extraction |
| Quasi-static Yield Stress (MPa) | - | Not found in text |

---

## SECTION K: EXECUTION CHECKLIST

Before finalizing your response, verify:

```
TABLE 1 CHECKS:
☐ All 37 columns present
☐ All units match Section A specifications
☐ Strain rates in scientific notation
☐ Uncertainties preserved with ± notation
☐ Flyer codes match Section I.2
☐ All shots from paper are represented
☐ σ_HEL and τ_HEL are consistent (τ_HEL ≈ 0.2-0.3 × σ_HEL)
☐ σ_H > σ_HEL for all shots (Peak stress must exceed elastic limit)

TABLE 2 CHECKS:
☐ Every Table 1 column has a corresponding row
☐ All "-" values explained as "Not found in text"
☐ Priority level indicated for each extracted value
☐ Equation-derived values show: equation number, all parameters
☐ Calculated values show formula used
☐ Figure-extracted values marked with "⚠ visual extraction"

CONSISTENCY CHECKS:
☐ If u_HEL given, verify σ_HEL = ½ρ₀c_l·u_HEL
☐ If both σ_HEL and τ_HEL given, verify τ_HEL = (c_s/c_l)²·σ_HEL
☐ Sound speed relationship: c_b ≈ √(c_l² - 4/3·c_s²)
☐ Higher impact velocity should correlate with higher σ_H

FINAL CHECK:
☐ No summaries or commentary outside tables
☐ No invented or estimated values
☐ All conversions applied correctly
```

---

## OUTPUT FORMAT

Produce your response in this exact structure:

```
## Table 1: Extracted Data

| Metal Symbol | Sample ID | ... | Verification |
|--------------|-----------|-----|--------------|
| [data] | [data] | ... | [status] |

## Table 2: Evidence Source

| Column Name | Source Location | Notes |
|-------------|-----------------|-------|
| Metal Symbol | [location] | [Priority X]: [notes] |
| Sample ID | [location] | [Priority X]: [notes] |
| ... | ... | ... |
```

---

## QUICK REFERENCE: FORMULAS & SANITY CHECKS

```
# Stress Calculations
σ_HEL = ½ × ρ₀ × c_l × u_HEL          # Longitudinal stress at HEL (elastic limit)
σ_H = Hugoniot state stress            # Peak stress (use reported value)
τ_HEL = (c_s/c_l)² × σ_HEL             # Shear stress at HEL
σ_sp = ½ × ρ₀ × c_b × Δu_pb            # Spall strength

# Elastic Moduli
E' = ρ₀ × c_l²                         # Longitudinal modulus
G = ρ₀ × c_s²                          # Shear modulus
B = ρ₀ × c_b²                          # Bulk modulus when bulk sound speed is directly given
B = ρ₀ × (c_l² - 4/3 × c_s²)           # Bulk modulus
E = 9BG / (3B + G)                     # Young's modulus
ν = (3B - 2G) / (6B + 2G)              # Poisson's ratio first priority
ν = (c_l² - 2c_s²) / (2c_l² - 2c_s²)   # Poisson's ratio
c_b = √(c_l² - 4/3 × c_s²)             # Bulk sound speed

# Inverse: Spall Pullback Velocity (Δu_pb)
Δu_pb = 2 × σ_sp_GPa / (ρ₀_kg_m3  × c_b) OR
Δu_pb = σsp × (1 + CL/CB) / (ρ₀ × CL)

# Inverse: Free surface velocity from stress
u_HEL = σ_HEL_Pa / (0.5 * ρ₀_kg_m3 * c_l)

# Sanity Checks
τ_HEL / σ_HEL ≈ 0.2 - 0.35             # For most metals
c_s / c_l ≈ 0.5 - 0.6                  # For most metals
σ_H >> σ_HEL                           # Peak stress >> elastic limit
σ_HEL ≈ constant (material property)   # Should NOT vary with impact velocity
σ_H increases with impact velocity     # Higher velocity = higher peak stress
```

---

## COMMON PAPER EQUATION FORMS (USE PRIORITY 2)

```
# Precursor Decay Laws
σ_HEL = S × (h/h₀)^(-α)                # Look for S, α values
σ_HEL = σ₀ × h^(-n)                    # Power law decay

# Strain Rate Relationships  
γ̇_p = A × (τ/τ₀)^n × 10^m s⁻¹         # Look for A, τ₀, n, m values

# Temperature Dependence
σ_y = σ₀ × exp(-Q/RT)                  # Arrhenius form
σ_y = A + B×T                          # Linear temperature dependence
```

**When you find equations with numerical parameters → USE THEM (Priority 2)**

---

## ⚠️ FINAL REMINDERS (RE-READ BEFORE OUTPUT) ⚠️

1. **37 columns required** – including NEW Column 28: Peak Stress / Hugoniot Stress (σ_H)
2. **σ_HEL ≠ σ_H** – Don't confuse elastic limit with peak stress
3. **Priority 1 > 2 > 3** – Use highest available source (Direct > Calculated/Equation > Figure)
4. **Never invent data** – Missing = "-"
5. **Preserve uncertainties** – Keep ± notation
6. **Two tables only** – No commentary outside tables
7. **Extract partial data** – If a value exists for ANY shot, extract it. "-" means "not found for THIS specific shot", NOT "not reported for all shots"
8. **Compulsory Extraction** – Make sure to extract initial temp as room temp if not mentioned and populate table 1. 
9. **Compulsory Extraction** – Ensure that the Synthesis Method and Treatment are extracted and populated in the appropriate fields. Don't leave it empty.
10. **Rounding convention** - Calculated values from P2 should be reported to three decimal places (e.g., 2.135).

---

**END OF PROTOCOL – BEGIN EXTRACTION**
